Phenomenology of $\Lambda_b \to \Lambda_c \tau \bar{\nu}_{\tau}$ using lattice QCD calculations

In a recent paper we studied the effect of new-physics operators with different Lorentz structures on the semileptonic $\Lambda_b \to \Lambda_c \tau \bar{\nu}_{\tau}$ decay. This decay is of interest in light of the $R({D^{(*)}})$ puzzle in the semileptonic $\bar{B} \to D^{(*)} \tau {\bar\nu}_\tau$ decays. In this work we add tensor operators to extend our previous results and consider both model-independent new physics (NP) and specific classes of models proposed to address the $R({D^{(*)}})$ puzzle. We show that a measurement of $R(\Lambda_c) = {\cal B}[\Lambda_b \to \Lambda_c \tau \bar{\nu}_{\tau}] / {\cal B}[\Lambda_b \to \Lambda_c \ell \bar{\nu}_{\ell}]$ can strongly constrain the NP parameters of models discussed for the $R({D^{(*)}})$ puzzle. We use form factors from lattice QCD to calculate all $\Lambda_b \to \Lambda_c \tau \bar{\nu}_{\tau}$ observables. The $\Lambda_b \to \Lambda_c$ tensor form factors had not previously been determined in lattice QCD, and we present new lattice results for these form factors here.

==> anc/LambdabLambdac_HO_covariance.dat <==
a0_fplus  a0_fplus  0.000762429069378
a0_fplus  a1_fplus  -0.013590947314237
a0_fplus  a2_fplus  0.039447326753386
a0_fplus  a0_f0  0.000441896957355
a0_fplus  a1_f0  -0.006925098120339
a0_fplus  a2_f0  -0.006838623223673
a0_fplus  a0_fperp  0.000751518285657
a0_fplus  a1_fperp  -0.011116334615453
a0_fplus  a2_fperp  0.002409990692757
a0_fplus  a0_gpp  0.000101289458152
a0_fplus  a1_gplus  -0.00250965572556
a0_fplus  a2_gplus  -0.005627070698378
a0_fplus  a0_g0  0.000202148114138
a0_fplus  a1_g0  -0.004453884966898
a0_fplus  a2_g0  0.009691491923532
a0_fplus  a1_gperp  -0.003153217741999
a0_fplus  a2_gperp  0.001803908063758
a0_fplus  a0_hplus  0.000289553356308
a0_fplus  a1_hplus  -0.00616401658701
a0_fplus  a2_hplus  -0.000003881637608
a0_fplus  a0_hperp  0.000178769985099
a0_fplus  a1_hperp  -0.003606362750746
a0_fplus  a2_hperp  -0.002801508170048
a0_fplus  a0_htildepp  0.000078263411639
a0_fplus  a1_htildeplus  -0.002613057159412
a0_fplus  a2_htildeplus  0.000681379513402
a0_fplus  a1_htildeperp  -0.002223996236947
a0_fplus  a2_htildeperp  -0.000263652302
a1_fplus  a0_fplus  -0.013590947314237
a1_fplus  a1_fplus  0.88911300513534
a1_fplus  a2_fplus  -5.4741912983171
a1_fplus  a0_f0  -0.006794799576272
a1_fplus  a1_f0  0.38010428777652
a1_fplus  a2_f0  0.516855955157655
a1_fplus  a0_fperp  -0.010447387615442
a1_fplus  a1_fperp  0.370430813965695
a1_fplus  a2_fperp  -0.10892825745215
a1_fplus  a0_gpp  -0.00243567496111
a1_fplus  a1_gplus  0.12313965138511
a1_fplus  a2_gplus  0.28715583213585
a1_fplus  a0_g0  -0.003838061075671
a1_fplus  a1_g0  0.159797558668845
a1_fplus  a2_g0  -0.276166587674315
a1_fplus  a1_gperp  0.11380054576168
a1_fplus  a2_gperp  0.020941896077909
a1_fplus  a0_hplus  -0.007301650065677
a1_fplus  a1_hplus  0.31588923058791
a1_fplus  a2_hplus  0.103641860630895
a1_fplus  a0_hperp  -0.004279496804525
a1_fplus  a1_hperp  0.166775927374485
a1_fplus  a2_hperp  0.229784593330345
a1_fplus  a0_htildepp  -0.001867753665673
a1_fplus  a1_htildeplus  0.09513526052943
a1_fplus  a2_htildeplus  -0.049496088100959
a1_fplus  a1_htildeperp  0.092841263153666
a1_fplus  a2_htildeperp  -0.012797642531612
a2_fplus  a0_fplus  0.039447326753386
a2_fplus  a1_fplus  -5.4741912983171
a2_fplus  a2_fplus  77.483342895792
a2_fplus  a0_f0  -0.006941393819237
a2_fplus  a1_f0  1.08611570132755
a2_fplus  a2_f0  6.97659485159225
a2_fplus  a0_fperp  0.006923821326462
a2_fplus  a1_fperp  -0.19681019605194
a2_fplus  a2_fperp  2.99023821683735
a2_fplus  a0_gpp  -0.001805872315161
a2_fplus  a1_gplus  0.116477253233785
a2_fplus  a2_gplus  0.048589434808706
a2_fplus  a0_g0  0.00011012344432
a2_fplus  a1_g0  -0.031728080454052
a2_fplus  a2_g0  1.3195503820786
a2_fplus  a1_gperp  0.153473050746065
a2_fplus  a2_gperp  0.58002482589147
a2_fplus  a0_hplus  0.00698930046529
a2_fplus  a1_hplus  -0.14978057500754
a2_fplus  a2_hplus  0.30727222772436
a2_fplus  a0_hperp  0.002791457019932
a2_fplus  a1_hperp  -0.12576074157188
a2_fplus  a2_hperp  2.02407209673165
a2_fplus  a0_htildepp  -0.001296381959045
a2_fplus  a1_htildeplus  0.117024010044545
a2_fplus  a2_htildeplus  0.217136363183985
a2_fplus  a1_htildeperp  0.11543505233484
a2_fplus  a2_htildeperp  0.15747350191492
a0_f0  a0_fplus  0.000441896957355
a0_f0  a1_fplus  -0.006794799576272
a0_f0  a2_fplus  -0.006941393819237
a0_f0  a0_f0  0.000507264964744
a0_f0  a1_f0  -0.010895426977244
a0_f0  a2_f0  0.021361448980401
a0_f0  a0_fperp  0.000508293850076
a0_f0  a1_fperp  -0.006884715204787
a0_f0  a2_fperp  -0.00036706928212
a0_f0  a0_gpp  0.000104950473024
a0_f0  a1_gplus  -0.003288538468986
a0_f0  a2_gplus  0.002116615575044
a0_f0  a0_g0  0.000117107461265
a0_f0  a1_g0  -0.002926631204355
a0_f0  a2_g0  0.001742816689411
a0_f0  a1_gperp  -0.003284117836286
a0_f0  a2_gperp  -0.001321377419617
a0_f0  a0_hplus  0.000134550729145
a0_f0  a1_hplus  -0.003828523786869
a0_f0  a2_hplus  -0.000546176207121
a0_f0  a0_hperp  0.000103954675836
a0_f0  a1_hperp  -0.002520732386854
a0_f0  a2_hperp  -0.004099510073333
a0_f0  a0_htildepp  0.000087798220044
a0_f0  a1_htildeplus  -0.002846180420351
a0_f0  a2_htildeplus  -0.000547989067147
a0_f0  a1_htildeperp  -0.002849061114499
a0_f0  a2_htildeperp  0.000902610250566
a1_f0  a0_fplus  -0.006925098120339
a1_f0  a1_fplus  0.38010428777652
a1_f0  a2_fplus  1.08611570132755
a1_f0  a0_f0  -0.010895426977244
a1_f0  a1_f0  0.88843549654702
a1_f0  a2_f0  -4.1721609220842
a1_f0  a0_fperp  -0.007343168584521
a1_f0  a1_fperp  0.32318678789289
a1_f0  a2_fperp  0.099920868472542
a1_f0  a0_gpp  -0.003070857805475
a1_f0  a1_gplus  0.169690623310415
a1_f0  a2_gplus  0.093361990552005
a1_f0  a0_g0  -0.003083434012645
a1_f0  a1_g0  0.153349890965425
a1_f0  a2_g0  -0.065554354303594
a1_f0  a1_gperp  0.15624799218029
a1_f0  a2_gperp  0.089391603419505
a1_f0  a0_hplus  -0.004967387279395
a1_f0  a1_hplus  0.291513250382405
a1_f0  a2_hplus  0.13955651856357
a1_f0  a0_hperp  -0.003397913570144
a1_f0  a1_hperp  0.161379881846045
a1_f0  a2_hperp  0.383853569789735
a1_f0  a0_htildepp  -0.002470675915561
a1_f0  a1_htildeplus  0.132418661802865
a1_f0  a2_htildeplus  -0.037687265482301
a1_f0  a1_htildeperp  0.134958822877625
a1_f0  a2_htildeperp  -0.080394842792102
a2_f0  a0_fplus  -0.006838623223673
a2_f0  a1_fplus  0.516855955157655
a2_f0  a2_fplus  6.97659485159225
a2_f0  a0_f0  0.021361448980401
a2_f0  a1_f0  -4.1721609220842
a2_f0  a2_f0  71.283085226887
a2_f0  a0_fperp  -0.008158801618601
a2_f0  a1_fperp  0.34799855439611
a2_f0  a2_fperp  1.3172284652421
a2_f0  a0_gpp  0.00069068131039
a2_f0  a1_gplus  -0.086860140620794
a2_f0  a2_gplus  1.8677710816408
a2_f0  a0_g0  -0.001607070191314
a2_f0  a1_g0  0.082730013284339
a2_f0  a2_g0  -0.23154885294425
a2_f0  a1_gperp  -0.130398704735875
a2_f0  a2_gperp  0.471014624009925
a2_f0  a0_hplus  -0.008223807953033
a2_f0  a1_hplus  0.35165640548213
a2_f0  a2_hplus  0.22726586195136
a2_f0  a0_hperp  -0.002871189073664
a2_f0  a1_hperp  0.047466465234098
a2_f0  a2_hperp  1.24250865541385
a2_f0  a0_htildepp  0.00093412141618
a2_f0  a1_htildeplus  -0.12450152243151
a2_f0  a2_htildeplus  0.262098049240535
a2_f0  a1_htildeperp  -0.12104993607465
a2_f0  a2_htildeperp  0.90607891601192
a0_fperp  a0_fplus  0.000751518285657
a0_fperp  a1_fplus  -0.010447387615442
a0_fperp  a2_fplus  0.006923821326462
a0_fperp  a0_f0  0.000508293850076
a0_fperp  a1_f0  -0.007343168584521
a0_fperp  a2_f0  -0.008158801618601
a0_fperp  a0_fperp  0.001891131101838
a0_fperp  a1_fperp  -0.038036810330577
a0_fperp  a2_fperp  0.056215791281014
a0_fperp  a0_gpp  0.000140419677208
a0_fperp  a1_gplus  -0.003794839932672
a0_fperp  a2_gplus  -0.005365158110728
a0_fperp  a0_g0  0.000323053968026
a0_fperp  a1_g0  -0.006909010376955
a0_fperp  a2_g0  0.014566376846582
a0_fperp  a1_gperp  -0.004068143879648
a0_fperp  a2_gperp  -0.002795761224838
a0_fperp  a0_hplus  0.000494832982869
a0_fperp  a1_hplus  -0.009425435592349
a0_fperp  a2_hplus  -0.000184197132383
a0_fperp  a0_hperp  0.000282763187216
a0_fperp  a1_hperp  -0.005371554193112
a0_fperp  a2_hperp  -0.003583314230875
a0_fperp  a0_htildepp  0.00010147535548
a0_fperp  a1_htildeplus  -0.003482596333781
a0_fperp  a2_htildeplus  0.000225412329523
a0_fperp  a1_htildeperp  -0.002765302923444
a0_fperp  a2_htildeperp  -0.002203606929121
a1_fperp  a0_fplus  -0.011116334615453
a1_fperp  a1_fplus  0.370430813965695
a1_fperp  a2_fplus  -0.19681019605194
a1_fperp  a0_f0  -0.006884715204787
a1_fperp  a1_f0  0.32318678789289
a1_fperp  a2_f0  0.34799855439611
a1_fperp  a0_fperp  -0.038036810330577
a1_fperp  a1_fperp  2.2515528605909
a1_fperp  a2_fperp  -7.9087586677907
a1_fperp  a0_gpp  -0.003188388264854
a1_fperp  a1_gplus  0.1535982461269
a1_fperp  a2_gplus  0.397425769440945
a1_fperp  a0_g0  -0.00576805445707
a1_fperp  a1_g0  0.217234859053695
a1_fperp  a2_g0  -0.412006663022415
a1_fperp  a1_gperp  0.14032691765454
a1_fperp  a2_gperp  0.10763188281957
a1_fperp  a0_hplus  -0.012741306312574
a1_fperp  a1_hplus  0.546641373929145
a1_fperp  a2_hplus  0.180295906587485
a1_fperp  a0_hperp  -0.006900888982447
a1_fperp  a1_hperp  0.263093057149085
a1_fperp  a2_hperp  0.332798758268845
a1_fperp  a0_htildepp  -0.002421193968858
a1_fperp  a1_htildeplus  0.120301906467225
a1_fperp  a2_htildeplus  -0.047282139652963
a1_fperp  a1_htildeperp  0.112749139359975
a1_fperp  a2_htildeperp  0.050466234067449
a2_fperp  a0_fplus  0.002409990692757
a2_fperp  a1_fplus  -0.10892825745215
a2_fperp  a2_fplus  2.99023821683735
a2_fperp  a0_f0  -0.00036706928212
a2_fperp  a1_f0  0.099920868472542
a2_fperp  a2_f0  1.3172284652421
a2_fperp  a0_fperp  0.056215791281014
a2_fperp  a1_fperp  -7.9087586677907
a2_fperp  a2_fperp  128.12195074567
a2_fperp  a0_gpp  -0.000129102161379
a2_fperp  a1_gplus  -0.002114742459874
a2_fperp  a2_gplus  0.477303741812975
a2_fperp  a0_g0  0.00142014825803
a2_fperp  a1_g0  -0.058457190360394
a2_fperp  a2_g0  0.794868897343745
a2_fperp  a1_gperp  -0.004691446378622
a2_fperp  a2_gperp  0.28068554933311
a2_fperp  a0_hplus  0.002665064496473
a2_fperp  a1_hplus  -0.114072791161225
a2_fperp  a2_hplus  0.773621499983565
a2_fperp  a0_hperp  0.002934925694087
a2_fperp  a1_hperp  -0.194356456440895
a2_fperp  a2_hperp  2.1784985917618
a2_fperp  a0_htildepp  0.000617559644431
a2_fperp  a1_htildeplus  -0.031436963239953
a2_fperp  a2_htildeplus  0.092132608136267
a2_fperp  a1_htildeperp  -0.041616759060879
a2_fperp  a2_htildeperp  0.14186917378823
a0_gpp  a0_fplus  0.000101289458152
a0_gpp  a1_fplus  -0.00243567496111
a0_gpp  a2_fplus  -0.001805872315161
a0_gpp  a0_f0  0.000104950473024
a0_gpp  a1_f0  -0.003070857805475
a0_gpp  a2_f0  0.00069068131039
a0_gpp  a0_fperp  0.000140419677208
a0_gpp  a1_fperp  -0.003188388264854
a0_gpp  a2_fperp  -0.000129102161379
a0_gpp  a0_gpp  0.00033896321215
a0_gpp  a1_gplus  -0.005678904839365
a0_gpp  a2_gplus  0.011873679895803
a0_gpp  a0_g0  0.000335660287634
a0_gpp  a1_g0  -0.004190395995733
a0_gpp  a2_g0  0.001901869848866
a0_gpp  a1_gperp  -0.005568849162935
a0_gpp  a2_gperp  0.006567978133317
a0_gpp  a0_hplus  0.000085883956243
a0_gpp  a1_hplus  -0.002018696858202
a0_gpp  a2_hplus  0.000019054157958
a0_gpp  a0_hperp  0.000071050245878
a0_gpp  a1_hperp  -0.001601848049765
a0_gpp  a2_hperp  -0.000942105332459
a0_gpp  a0_htildepp  0.000071891043836
a0_gpp  a1_htildeplus  -0.002191936389629
a0_gpp  a2_htildeplus  0.000080008805944
a0_gpp  a1_htildeperp  -0.002220826089645
a0_gpp  a2_htildeperp  0.001266978417765
a1_gplus  a0_fplus  -0.00250965572556
a1_gplus  a1_fplus  0.12313965138511
a1_gplus  a2_fplus  0.116477253233785
a1_gplus  a0_f0  -0.003288538468986
a1_gplus  a1_f0  0.169690623310415
a1_gplus  a2_f0  -0.086860140620794
a1_gplus  a0_fperp  -0.003794839932672
a1_gplus  a1_fperp  0.1535982461269
a1_gplus  a2_fperp  -0.002114742459874
a1_gplus  a0_gpp  -0.005678904839365
a1_gplus  a1_gplus  0.48357232108829
a1_gplus  a2_gplus  -2.79907924170015
a1_gplus  a0_g0  -0.00501380925245
a1_gplus  a1_g0  0.20977492343672
a1_gplus  a2_g0  0.302508533545185
a1_gplus  a1_gperp  0.235418412832135
a1_gplus  a2_gperp  -0.71562688381012
a1_gplus  a0_hplus  -0.002688248131534
a1_gplus  a1_hplus  0.12392628031978
a1_gplus  a2_hplus  0.049844678772422
a1_gplus  a0_hperp  -0.001962007416606
a1_gplus  a1_hperp  0.075647550146693
a1_gplus  a2_hperp  0.093653562385672
a1_gplus  a0_htildepp  -0.002059146817384
a1_gplus  a1_htildeplus  0.097037732426661
a1_gplus  a2_htildeplus  -0.026909551866233
a1_gplus  a1_htildeperp  0.10095613497825
a1_gplus  a2_htildeperp  -0.084776405346242
a2_gplus  a0_fplus  -0.005627070698378
a2_gplus  a1_fplus  0.28715583213585
a2_gplus  a2_fplus  0.048589434808706
a2_gplus  a0_f0  0.002116615575044
a2_gplus  a1_f0  0.093361990552005
a2_gplus  a2_f0  1.8677710816408
a2_gplus  a0_fperp  -0.005365158110728
a2_gplus  a1_fperp  0.397425769440945
a2_gplus  a2_fperp  0.477303741812975
a2_gplus  a0_gpp  0.011873679895803
a2_gplus  a1_gplus  -2.79907924170015
a2_gplus  a2_gplus  54.242840568279
a2_gplus  a0_g0  -0.00851512754007
a2_gplus  a1_g0  0.77129377431959
a2_gplus  a2_g0  3.416501816167
a2_gplus  a1_gperp  -0.773701198285335
a2_gplus  a2_gperp  14.779376375438
a2_gplus  a0_hplus  -0.005443531040943
a2_gplus  a1_hplus  0.358486134021225
a2_gplus  a2_hplus  0.18409668720243
a2_gplus  a0_hperp  -0.001742269558728
a2_gplus  a1_hperp  0.13013017423293
a2_gplus  a2_hperp  0.45576548705666
a2_gplus  a0_htildepp  0.001834636046355
a2_gplus  a1_htildeplus  -0.047257961801847
a2_gplus  a2_htildeplus  0.097219810477501
a2_gplus  a1_htildeperp  -0.052065976663622
a2_gplus  a2_htildeperp  1.08298118030395
a0_g0  a0_fplus  0.000202148114138
a0_g0  a1_fplus  -0.003838061075671
a0_g0  a2_fplus  0.00011012344432
a0_g0  a0_f0  0.000117107461265
a0_g0  a1_f0  -0.003083434012645
a0_g0  a2_f0  -0.001607070191314
a0_g0  a0_fperp  0.000323053968026
a0_g0  a1_fperp  -0.00576805445707
a0_g0  a2_fperp  0.00142014825803
a0_g0  a0_gpp  0.000335660287634
a0_g0  a1_gplus  -0.00501380925245
a0_g0  a2_gplus  -0.00851512754007
a0_g0  a0_g0  0.000668006095775
a0_g0  a1_g0  -0.012496434061614
a0_g0  a2_g0  0.045661603848906
a0_g0  a1_gperp  -0.005523440222523
a0_g0  a2_gperp  0.001135499347707
a0_g0  a0_hplus  0.000206634249042
a0_g0  a1_hplus  -0.003165505469492
a0_g0  a2_hplus  0.001466640374591
a0_g0  a0_hperp  0.000138660735839
a0_g0  a1_hperp  -0.002471207316643
a0_g0  a2_hperp  0.000173604487878
a0_g0  a0_htildepp  0.000075078399031
a0_g0  a1_htildeplus  -0.002621411166417
a0_g0  a2_htildeplus  0.00051686750573
a0_g0  a1_htildeperp  -0.00221434891464
a0_g0  a2_htildeperp  0.000250841933213
a1_g0  a0_fplus  -0.004453884966898
a1_g0  a1_fplus  0.159797558668845
a1_g0  a2_fplus  -0.031728080454052
a1_g0  a0_f0  -0.002926631204355
a1_g0  a1_f0  0.153349890965425
a1_g0  a2_f0  0.082730013284339
a1_g0  a0_fperp  -0.006909010376955
a1_g0  a1_fperp  0.217234859053695
a1_g0  a2_fperp  -0.058457190360394
a1_g0  a0_gpp  -0.004190395995733
a1_g0  a1_gplus  0.20977492343672
a1_g0  a2_gplus  0.77129377431959
a1_g0  a0_g0  -0.012496434061614
a1_g0  a1_g0  0.76981672976626
a1_g0  a2_g0  -5.42549218078795
a1_g0  a1_gperp  0.15172103678698
a1_g0  a2_gperp  0.124280526411605
a1_g0  a0_hplus  -0.005118813235422
a1_g0  a1_hplus  0.16349145293497
a1_g0  a2_hplus  0.025828320464576
a1_g0  a0_hperp  -0.003105623032732
a1_g0  a1_hperp  0.096774611034383
a1_g0  a2_hperp  0.069250376624653
a1_g0  a0_htildepp  -0.001701617164956
a1_g0  a1_htildeplus  0.085282092842461
a1_g0  a2_htildeplus  -0.043321548734193
a1_g0  a1_htildeperp  0.080612076390656
a1_g0  a2_htildeperp  -0.009997927739584
a2_g0  a0_fplus  0.009691491923532
a2_g0  a1_fplus  -0.276166587674315
a2_g0  a2_fplus  1.3195503820786
a2_g0  a0_f0  0.001742816689411
a2_g0  a1_f0  -0.065554354303594
a2_g0  a2_f0  -0.23154885294425
a2_g0  a0_fperp  0.014566376846582
a2_g0  a1_fperp  -0.412006663022415
a2_g0  a2_fperp  0.794868897343745
a2_g0  a0_gpp  0.001901869848866
a2_g0  a1_gplus  0.302508533545185
a2_g0  a2_gplus  3.416501816167
a2_g0  a0_g0  0.045661603848906
a2_g0  a1_g0  -5.42549218078795
a2_g0  a2_g0  64.707725574938
a2_g0  a1_gperp  0.002522298578704
a2_g0  a2_gperp  2.4285223364358
a2_g0  a0_hplus  0.01314102434013
a2_g0  a1_hplus  -0.30008038285354
a2_g0  a2_hplus  0.111093929652965
a2_g0  a0_hperp  0.006538416279494
a2_g0  a1_hperp  -0.184226237091325
a2_g0  a2_hperp  0.270120840081535
a2_g0  a0_htildepp  0.00051348329147
a2_g0  a1_htildeplus  -0.017355205005514
a2_g0  a2_htildeplus  0.255437677695215
a2_g0  a1_htildeperp  0.01171955347938
a2_g0  a2_htildeperp  0.171443428322595
a1_gperp  a0_fplus  -0.003153217741999
a1_gperp  a1_fplus  0.11380054576168
a1_gperp  a2_fplus  0.153473050746065
a1_gperp  a0_f0  -0.003284117836286
a1_gperp  a1_f0  0.15624799218029
a1_gperp  a2_f0  -0.130398704735875
a1_gperp  a0_fperp  -0.004068143879648
a1_gperp  a1_fperp  0.14032691765454
a1_gperp  a2_fperp  -0.004691446378622
a1_gperp  a0_gpp  -0.005568849162935
a1_gperp  a1_gplus  0.235418412832135
a1_gperp  a2_gplus  -0.773701198285335
a1_gperp  a0_g0  -0.005523440222523
a1_gperp  a1_g0  0.15172103678698
a1_gperp  a2_g0  0.002522298578704
a1_gperp  a1_gperp  0.50235944465921
a1_gperp  a2_gperp  -2.65599547743245
a1_gperp  a0_hplus  -0.003016226943985
a1_gperp  a1_hplus  0.10777963756558
a1_gperp  a2_hplus  0.027911784150909
a1_gperp  a0_hperp  -0.002209109092859
a1_gperp  a1_hperp  0.070155841617282
a1_gperp  a2_hperp  0.073080446558419
a1_gperp  a0_htildepp  -0.002003175749109
a1_gperp  a1_htildeplus  0.099227849411282
a1_gperp  a2_htildeplus  -0.026956960771812
a1_gperp  a1_htildeperp  0.10002363511138
a1_gperp  a2_htildeperp  -0.094919308689487
a2_gperp  a0_fplus  0.001803908063758
a2_gperp  a1_fplus  0.020941896077909
a2_gperp  a2_fplus  0.58002482589147
a2_gperp  a0_f0  -0.001321377419617
a2_gperp  a1_f0  0.089391603419505
a2_gperp  a2_f0  0.471014624009925
a2_gperp  a0_fperp  -0.002795761224838
a2_gperp  a1_fperp  0.10763188281957
a2_gperp  a2_fperp  0.28068554933311
a2_gperp  a0_gpp  0.006567978133317
a2_gperp  a1_gplus  -0.71562688381012
a2_gperp  a2_gplus  14.779376375438
a2_gperp  a0_g0  0.001135499347707
a2_gperp  a1_g0  0.124280526411605
a2_gperp  a2_g0  2.4285223364358
a2_gperp  a1_gperp  -2.65599547743245
a2_gperp  a2_gperp  55.549467379468
a2_gperp  a0_hplus  -0.001901002450847
a2_gperp  a1_hplus  0.129070436886395
a2_gperp  a2_hplus  -0.027665518448471
a2_gperp  a0_hperp  -0.000688457508121
a2_gperp  a1_hperp  0.051553793634399
a2_gperp  a2_hperp  0.261854316469665
a2_gperp  a0_htildepp  -0.001128887043632
a2_gperp  a1_htildeplus  0.04763606534091
a2_gperp  a2_htildeplus  0.517485258448905
a2_gperp  a1_htildeperp  0.048147882463008
a2_gperp  a2_htildeperp  0.88226467839836
a0_hplus  a0_fplus  0.000289553356308
a0_hplus  a1_fplus  -0.007301650065677
a0_hplus  a2_fplus  0.00698930046529
a0_hplus  a0_f0  0.000134550729145
a0_hplus  a1_f0  -0.004967387279395
a0_hplus  a2_f0  -0.008223807953033
a0_hplus  a0_fperp  0.000494832982869
a0_hplus  a1_fperp  -0.012741306312574
a0_hplus  a2_fperp  0.002665064496473
a0_hplus  a0_gpp  0.000085883956243
a0_hplus  a1_gplus  -0.002688248131534
a0_hplus  a2_gplus  -0.005443531040943
a0_hplus  a0_g0  0.000206634249042
a0_hplus  a1_g0  -0.005118813235422
a0_hplus  a2_g0  0.01314102434013
a0_hplus  a1_gperp  -0.003016226943985
a0_hplus  a2_gperp  -0.001901002450847
a0_hplus  a0_hplus  0.003217267677956
a0_hplus  a1_hplus  -0.050269164295749
a0_hplus  a2_hplus  0.04044043996918
a0_hplus  a0_hperp  0.001741312494995
a0_hplus  a1_hperp  -0.016520818705704
a0_hplus  a2_hperp  -0.007616155993007
a0_hplus  a0_htildepp  0.000115829091423
a0_hplus  a1_htildeplus  -0.004222008498809
a0_hplus  a2_htildeplus  0.001199913004486
a0_hplus  a1_htildeperp  -0.003530326431449
a0_hplus  a2_htildeperp  -0.002513868671754
a1_hplus  a0_fplus  -0.00616401658701
a1_hplus  a1_fplus  0.31588923058791
a1_hplus  a2_fplus  -0.14978057500754
a1_hplus  a0_f0  -0.003828523786869
a1_hplus  a1_f0  0.291513250382405
a1_hplus  a2_f0  0.35165640548213
a1_hplus  a0_fperp  -0.009425435592349
a1_hplus  a1_fperp  0.546641373929145
a1_hplus  a2_fperp  -0.114072791161225
a1_hplus  a0_gpp  -0.002018696858202
a1_hplus  a1_gplus  0.12392628031978
a1_hplus  a2_gplus  0.358486134021225
a1_hplus  a0_g0  -0.003165505469492
a1_hplus  a1_g0  0.16349145293497
a1_hplus  a2_g0  -0.30008038285354
a1_hplus  a1_gperp  0.10777963756558
a1_hplus  a2_gperp  0.129070436886395
a1_hplus  a0_hplus  -0.050269164295749
a1_hplus  a1_hplus  3.0757002269812
a1_hplus  a2_hplus  -6.2006249872802
a1_hplus  a0_hperp  -0.014860976209824
a1_hplus  a1_hperp  0.494387524006585
a1_hplus  a2_hperp  1.0323438912794
a1_hplus  a0_htildepp  -0.00248667766726
a1_hplus  a1_htildeplus  0.158685461328955
a1_hplus  a2_htildeplus  -0.094699726427659
a1_hplus  a1_htildeperp  0.156807286094925
a1_hplus  a2_htildeperp  0.069046494622848
a2_hplus  a0_fplus  -0.000003881637608
a2_hplus  a1_fplus  0.103641860630895
a2_hplus  a2_fplus  0.30727222772436
a2_hplus  a0_f0  -0.000546176207121
a2_hplus  a1_f0  0.13955651856357
a2_hplus  a2_f0  0.22726586195136
a2_hplus  a0_fperp  -0.000184197132383
a2_hplus  a1_fperp  0.180295906587485
a2_hplus  a2_fperp  0.773621499983565
a2_hplus  a0_gpp  0.000019054157958
a2_hplus  a1_gplus  0.049844678772422
a2_hplus  a2_gplus  0.18409668720243
a2_hplus  a0_g0  0.001466640374591
a2_hplus  a1_g0  0.025828320464576
a2_hplus  a2_g0  0.111093929652965
a2_hplus  a1_gperp  0.027911784150909
a2_hplus  a2_gperp  -0.027665518448471
a2_hplus  a0_hplus  0.04044043996918
a2_hplus  a1_hplus  -6.2006249872802
a2_hplus  a2_hplus  115.00255971142
a2_hplus  a0_hperp  0.000238217315937
a2_hplus  a1_hperp  0.1481818657926
a2_hplus  a2_hperp  1.8520633493356
a2_hplus  a0_htildepp  0.000013780501427
a2_hplus  a1_htildeplus  0.038938120162345
a2_hplus  a2_htildeplus  -0.031845746875235
a2_hplus  a1_htildeperp  0.047600818497513
a2_hplus  a2_htildeperp  0.17607895213737
a0_hperp  a0_fplus  0.000178769985099
a0_hperp  a1_fplus  -0.004279496804525
a0_hperp  a2_fplus  0.002791457019932
a0_hperp  a0_f0  0.000103954675836
a0_hperp  a1_f0  -0.003397913570144
a0_hperp  a2_f0  -0.002871189073664
a0_hperp  a0_fperp  0.000282763187216
a0_hperp  a1_fperp  -0.006900888982447
a0_hperp  a2_fperp  0.002934925694087
a0_hperp  a0_gpp  0.000071050245878
a0_hperp  a1_gplus  -0.001962007416606
a0_hperp  a2_gplus  -0.001742269558728
a0_hperp  a0_g0  0.000138660735839
a0_hperp  a1_g0  -0.003105623032732
a0_hperp  a2_g0  0.006538416279494
a0_hperp  a1_gperp  -0.002209109092859
a0_hperp  a2_gperp  -0.000688457508121
a0_hperp  a0_hplus  0.001741312494995
a0_hperp  a1_hplus  -0.014860976209824
a0_hperp  a2_hplus  0.000238217315937
a0_hperp  a0_hperp  0.001310585914088
a0_hperp  a1_hperp  -0.013879533901443
a0_hperp  a2_hperp  0.021706807113168
a0_hperp  a0_htildepp  0.000097996299733
a0_hperp  a1_htildeplus  -0.003249265339745
a0_hperp  a2_htildeplus  0.000505818017944
a0_hperp  a1_htildeperp  -0.002875822137022
a0_hperp  a2_htildeperp  -0.000209844051664
a1_hperp  a0_fplus  -0.003606362750746
a1_hperp  a1_fplus  0.166775927374485
a1_hperp  a2_fplus  -0.12576074157188
a1_hperp  a0_f0  -0.002520732386854
a1_hperp  a1_f0  0.161379881846045
a1_hperp  a2_f0  0.047466465234098
a1_hperp  a0_fperp  -0.005371554193112
a1_hperp  a1_fperp  0.263093057149085
a1_hperp  a2_fperp  -0.194356456440895
a1_hperp  a0_gpp  -0.001601848049765
a1_hperp  a1_gplus  0.075647550146693
a1_hperp  a2_gplus  0.13013017423293
a1_hperp  a0_g0  -0.002471207316643
a1_hperp  a1_g0  0.096774611034383
a1_hperp  a2_g0  -0.184226237091325
a1_hperp  a1_gperp  0.070155841617282
a1_hperp  a2_gperp  0.051553793634399
a1_hperp  a0_hplus  -0.016520818705704
a1_hperp  a1_hplus  0.494387524006585
a1_hperp  a2_hplus  0.1481818657926
a1_hperp  a0_hperp  -0.013879533901443
a1_hperp  a1_hperp  0.70408653413076
a1_hperp  a2_hperp  -3.2962386963655
a1_hperp  a0_htildepp  -0.00205061660344
a1_hperp  a1_htildeplus  0.10778222068556
a1_hperp  a2_htildeplus  -0.063279944319327
a1_hperp  a1_htildeperp  0.10607760599939
a1_hperp  a2_htildeperp  -0.040556956827473
a2_hperp  a0_fplus  -0.002801508170048
a2_hperp  a1_fplus  0.229784593330345
a2_hperp  a2_fplus  2.02407209673165
a2_hperp  a0_f0  -0.004099510073333
a2_hperp  a1_f0  0.383853569789735
a2_hperp  a2_f0  1.24250865541385
a2_hperp  a0_fperp  -0.003583314230875
a2_hperp  a1_fperp  0.332798758268845
a2_hperp  a2_fperp  2.1784985917618
a2_hperp  a0_gpp  -0.000942105332459
a2_hperp  a1_gplus  0.093653562385672
a2_hperp  a2_gplus  0.45576548705666
a2_hperp  a0_g0  0.000173604487878
a2_hperp  a1_g0  0.069250376624653
a2_hperp  a2_g0  0.270120840081535
a2_hperp  a1_gperp  0.073080446558419
a2_hperp  a2_gperp  0.261854316469665
a2_hperp  a0_hplus  -0.007616155993007
a2_hperp  a1_hplus  1.0323438912794
a2_hperp  a2_hplus  1.8520633493356
a2_hperp  a0_hperp  0.021706807113168
a2_hperp  a1_hperp  -3.2962386963655
a2_hperp  a2_hperp  61.389473457439
a2_hperp  a0_htildepp  -0.000381600170705
a2_hperp  a1_htildeplus  0.13964348161655
a2_hperp  a2_htildeplus  0.25780174750097
a2_hperp  a1_htildeperp  0.137992477958865
a2_hperp  a2_htildeperp  1.01814690078665
a0_htildepp  a0_fplus  0.000078263411639
a0_htildepp  a1_fplus  -0.001867753665673
a0_htildepp  a2_fplus  -0.001296381959045
a0_htildepp  a0_f0  0.000087798220044
a0_htildepp  a1_f0  -0.002470675915561
a0_htildepp  a2_f0  0.00093412141618
a0_htildepp  a0_fperp  0.00010147535548
a0_htildepp  a1_fperp  -0.002421193968858
a0_htildepp  a2_fperp  0.000617559644431
a0_htildepp  a0_gpp  0.000071891043836
a0_htildepp  a1_gplus  -0.002059146817384
a0_htildepp  a2_gplus  0.001834636046355
a0_htildepp  a0_g0  0.000075078399031
a0_htildepp  a1_g0  -0.001701617164956
a0_htildepp  a2_g0  0.00051348329147
a0_htildepp  a1_gperp  -0.002003175749109
a0_htildepp  a2_gperp  -0.001128887043632
a0_htildepp  a0_hplus  0.000115829091423
a0_htildepp  a1_hplus  -0.00248667766726
a0_htildepp  a2_hplus  0.000013780501427
a0_htildepp  a0_hperp  0.000097996299733
a0_htildepp  a1_hperp  -0.00205061660344
a0_htildepp  a2_hperp  -0.000381600170705
a0_htildepp  a0_htildepp  0.001077948703084
a0_htildepp  a1_htildeplus  -0.010318018759609
a0_htildepp  a2_htildeplus  0.00648329021926
a0_htildepp  a1_htildeperp  -0.010653682593412
a0_htildepp  a2_htildeperp  0.014501038086042
a1_htildeplus  a0_fplus  -0.002613057159412
a1_htildeplus  a1_fplus  0.09513526052943
a1_htildeplus  a2_fplus  0.117024010044545
a1_htildeplus  a0_f0  -0.002846180420351
a1_htildeplus  a1_f0  0.132418661802865
a1_htildeplus  a2_f0  -0.12450152243151
a1_htildeplus  a0_fperp  -0.003482596333781
a1_htildeplus  a1_fperp  0.120301906467225
a1_htildeplus  a2_fperp  -0.031436963239953
a1_htildeplus  a0_gpp  -0.002191936389629
a1_htildeplus  a1_gplus  0.097037732426661
a1_htildeplus  a2_gplus  -0.047257961801847
a1_htildeplus  a0_g0  -0.002621411166417
a1_htildeplus  a1_g0  0.085282092842461
a1_htildeplus  a2_g0  -0.017355205005514
a1_htildeplus  a1_gperp  0.099227849411282
a1_htildeplus  a2_gperp  0.04763606534091
a1_htildeplus  a0_hplus  -0.004222008498809
a1_htildeplus  a1_hplus  0.158685461328955
a1_htildeplus  a2_hplus  0.038938120162345
a1_htildeplus  a0_hperp  -0.003249265339745
a1_htildeplus  a1_hperp  0.10778222068556
a1_htildeplus  a2_hperp  0.13964348161655
a1_htildeplus  a0_htildepp  -0.010318018759609
a1_htildeplus  a1_htildeplus  0.56382731005269
a1_htildeplus  a2_htildeplus  -2.91462468316225
a1_htildeplus  a1_htildeperp  0.27549038860524
a1_htildeplus  a2_htildeperp  -0.861098202095415
a2_htildeplus  a0_fplus  0.000681379513402
a2_htildeplus  a1_fplus  -0.049496088100959
a2_htildeplus  a2_fplus  0.217136363183985
a2_htildeplus  a0_f0  -0.000547989067147
a2_htildeplus  a1_f0  -0.037687265482301
a2_htildeplus  a2_f0  0.262098049240535
a2_htildeplus  a0_fperp  0.000225412329523
a2_htildeplus  a1_fperp  -0.047282139652963
a2_htildeplus  a2_fperp  0.092132608136267
a2_htildeplus  a0_gpp  0.000080008805944
a2_htildeplus  a1_gplus  -0.026909551866233
a2_htildeplus  a2_gplus  0.097219810477501
a2_htildeplus  a0_g0  0.00051686750573
a2_htildeplus  a1_g0  -0.043321548734193
a2_htildeplus  a2_g0  0.255437677695215
a2_htildeplus  a1_gperp  -0.026956960771812
a2_htildeplus  a2_gperp  0.517485258448905
a2_htildeplus  a0_hplus  0.001199913004486
a2_htildeplus  a1_hplus  -0.094699726427659
a2_htildeplus  a2_hplus  -0.031845746875235
a2_htildeplus  a0_hperp  0.000505818017944
a2_htildeplus  a1_hperp  -0.063279944319327
a2_htildeplus  a2_hperp  0.25780174750097
a2_htildeplus  a0_htildepp  0.00648329021926
a2_htildeplus  a1_htildeplus  -2.91462468316225
a2_htildeplus  a2_htildeplus  65.236327764905
a2_htildeplus  a1_htildeperp  -0.49640788927131
a2_htildeplus  a2_htildeperp  7.26881163022085
a1_htildeperp  a0_fplus  -0.002223996236947
a1_htildeperp  a1_fplus  0.092841263153666
a1_htildeperp  a2_fplus  0.11543505233484
a1_htildeperp  a0_f0  -0.002849061114499
a1_htildeperp  a1_f0  0.134958822877625
a1_htildeperp  a2_f0  -0.12104993607465
a1_htildeperp  a0_fperp  -0.002765302923444
a1_htildeperp  a1_fperp  0.112749139359975
a1_htildeperp  a2_fperp  -0.041616759060879
a1_htildeperp  a0_gpp  -0.002220826089645
a1_htildeperp  a1_gplus  0.10095613497825
a1_htildeperp  a2_gplus  -0.052065976663622
a1_htildeperp  a0_g0  -0.00221434891464
a1_htildeperp  a1_g0  0.080612076390656
a1_htildeperp  a2_g0  0.01171955347938
a1_htildeperp  a1_gperp  0.10002363511138
a1_htildeperp  a2_gperp  0.048147882463008
a1_htildeperp  a0_hplus  -0.003530326431449
a1_htildeperp  a1_hplus  0.156807286094925
a1_htildeperp  a2_hplus  0.047600818497513
a1_htildeperp  a0_hperp  -0.002875822137022
a1_htildeperp  a1_hperp  0.10607760599939
a1_htildeperp  a2_hperp  0.137992477958865
a1_htildeperp  a0_htildepp  -0.010653682593412
a1_htildeperp  a1_htildeplus  0.27549038860524
a1_htildeperp  a2_htildeplus  -0.49640788927131
a1_htildeperp  a1_htildeperp  0.543157308839
a1_htildeperp  a2_htildeperp  -3.20653198214785
a2_htildeperp  a0_fplus  -0.000263652302
a2_htildeperp  a1_fplus  -0.012797642531612
a2_htildeperp  a2_fplus  0.15747350191492
a2_htildeperp  a0_f0  0.000902610250566
a2_htildeperp  a1_f0  -0.080394842792102
a2_htildeperp  a2_f0  0.90607891601192
a2_htildeperp  a0_fperp  -0.002203606929121
a2_htildeperp  a1_fperp  0.050466234067449
a2_htildeperp  a2_fperp  0.14186917378823
a2_htildeperp  a0_gpp  0.001266978417765
a2_htildeperp  a1_gplus  -0.084776405346242
a2_htildeperp  a2_gplus  1.08298118030395
a2_htildeperp  a0_g0  0.000250841933213
a2_htildeperp  a1_g0  -0.009997927739584
a2_htildeperp  a2_g0  0.171443428322595
a2_htildeperp  a1_gperp  -0.094919308689487
a2_htildeperp  a2_gperp  0.88226467839836
a2_htildeperp  a0_hplus  -0.002513868671754
a2_htildeperp  a1_hplus  0.069046494622848
a2_htildeperp  a2_hplus  0.17607895213737
a2_htildeperp  a0_hperp  -0.000209844051664
a2_htildeperp  a1_hperp  -0.040556956827473
a2_htildeperp  a2_hperp  1.01814690078665
a2_htildeperp  a0_htildepp  0.014501038086042
a2_htildeperp  a1_htildeplus  -0.861098202095415
a2_htildeperp  a2_htildeplus  7.26881163022085
a2_htildeperp  a1_htildeperp  -3.20653198214785
a2_htildeperp  a2_htildeperp  62.46834409932


==> anc/LambdabLambdac_HO_results.dat <==
a0_fplus  0.81034719382496
a1_fplus  -4.7475223120166
a2_fplus  0.78618045366394
a0_f0  0.73889965204015
a1_f0  -4.5633603364873
a2_f0  2.7050827605253
a0_fperp  1.0939236137642
a1_fperp  -6.4413374884146
a2_fperp  2.3161239651561
a0_gpp  0.68483287500112
a1_gplus  -4.3788469218438
a2_gplus  1.2813964795243
a0_g0  0.74078109306203
a1_g0  -4.3860778472363
a2_g0  1.3375076880839
a1_gperp  -4.6270436667368
a2_gperp  1.6143367954872
a0_hplus  0.9667548449495
a1_hplus  -4.5258487059913
a2_hplus  2.2006397796195
a0_hperp  0.70523090818177
a1_hperp  -4.1050056861915
a2_hperp  3.0100069327034
a0_htildepp  0.67634410223996
a1_htildeplus  -4.3634169053067
a2_htildeplus  2.2739145887034
a1_htildeperp  -4.5543008546876
a2_htildeperp  3.0850613280819


==> anc/LambdabLambdac_covariance.dat <==
a0_fplus  a0_fplus  0.000278728272763
a0_fplus  a1_fplus  -0.00601824998224
a0_fplus  a0_f0  0.000142947365993
a0_fplus  a1_f0  -0.004929003882554
a0_fplus  a0_fperp  0.000265464964746
a0_fplus  a1_fperp  -0.005529496222307
a0_fplus  a0_gpp  0.000068961210823
a0_fplus  a1_gplus  -0.001879752024041
a0_fplus  a0_g0  0.000134100837826
a0_fplus  a1_g0  -0.002388621379367
a0_fplus  a1_gperp  -0.002269637347098
a0_fplus  a0_hplus  0.000227010820252
a0_fplus  a1_hplus  -0.004380507594448
a0_fplus  a0_hperp  0.000137899528782
a0_fplus  a1_hperp  -0.00287856357262
a0_fplus  a0_htildepp  0.000055875331164
a0_fplus  a1_htildeplus  -0.00194254377266
a0_fplus  a1_htildeperp  -0.001617830463989
a1_fplus  a0_fplus  -0.00601824998224
a1_fplus  a1_fplus  0.29435598146195
a1_fplus  a0_f0  -0.004433507799519
a1_fplus  a1_f0  0.3117423790301
a1_fplus  a0_fperp  -0.005345753770178
a1_fplus  a1_fperp  0.23506112413196
a1_fplus  a0_gpp  -0.001778032301817
a1_fplus  a1_gplus  0.095259985081662
a1_fplus  a0_g0  -0.002303894384908
a1_fplus  a1_g0  0.088401511897712
a1_fplus  a1_gperp  0.093392413762822
a1_fplus  a0_hplus  -0.005342624608558
a1_fplus  a1_hplus  0.240042486678605
a1_fplus  a0_hperp  -0.003182462942814
a1_fplus  a1_hperp  0.135307548100715
a1_fplus  a0_htildepp  -0.001414915736213
a1_fplus  a1_htildeplus  0.075064942428478
a1_fplus  a1_htildeperp  0.072273270739737
a0_f0  a0_fplus  0.000142947365993
a0_f0  a1_fplus  -0.004433507799519
a0_f0  a0_f0  0.000157309017926
a0_f0  a1_f0  -0.005372000612478
a0_f0  a0_fperp  0.000134953816209
a0_f0  a1_fperp  -0.003849989636848
a0_f0  a0_gpp  0.000066246604926
a0_f0  a1_gplus  -0.002160274030846
a0_f0  a0_g0  0.000077227898361
a0_f0  a1_g0  -0.001964670449924
a0_f0  a1_gperp  -0.002155112862859
a0_f0  a0_hplus  0.000120420980102
a0_f0  a1_hplus  -0.003493765190076
a0_f0  a0_hperp  0.000082536798679
a0_f0  a1_hperp  -0.002201956483404
a0_f0  a0_htildepp  0.000055771628133
a0_f0  a1_htildeplus  -0.001770270082568
a0_f0  a1_htildeperp  -0.001764078338257
a1_f0  a0_fplus  -0.004929003882554
a1_f0  a1_fplus  0.3117423790301
a1_f0  a0_f0  -0.005372000612478
a1_f0  a1_f0  0.37010762156412
a1_f0  a0_fperp  -0.004259421748719
a1_f0  a1_fperp  0.24445928262069
a1_f0  a0_gpp  -0.002023631524483
a1_f0  a1_gplus  0.11433058845654
a1_f0  a0_g0  -0.001876033428649
a1_f0  a1_g0  0.096363838003857
a1_f0  a1_gperp  0.107203431905175
a1_f0  a0_hplus  -0.004581725268051
a1_f0  a1_hplus  0.261279163282095
a1_f0  a0_hperp  -0.002865016571775
a1_f0  a1_hperp  0.14582559869482
a1_f0  a0_htildepp  -0.001641711787339
a1_f0  a1_htildeplus  0.085222601434368
a1_f0  a1_htildeperp  0.086388395224854
a0_fperp  a0_fplus  0.000265464964746
a0_fperp  a1_fplus  -0.005345753770178
a0_fperp  a0_f0  0.000134953816209
a0_fperp  a1_f0  -0.004259421748719
a0_fperp  a0_fperp  0.000653872098389
a0_fperp  a1_fperp  -0.01439080600851
a0_fperp  a0_gpp  0.00008603128692
a0_fperp  a1_gplus  -0.002163552006242
a0_fperp  a0_g0  0.000188108722753
a0_fperp  a1_g0  -0.00308446250191
a0_fperp  a1_gperp  -0.002702992800797
a0_fperp  a0_hplus  0.000360772331211
a0_fperp  a1_hplus  -0.006404827648843
a0_fperp  a0_hperp  0.000198637376033
a0_fperp  a1_hperp  -0.003961085818292
a0_fperp  a0_htildepp  0.000071094877815
a0_fperp  a1_htildeplus  -0.002320773539179
a0_fperp  a1_htildeperp  -0.001867538415784
a1_fperp  a0_fplus  -0.005529496222307
a1_fperp  a1_fplus  0.23506112413196
a1_fperp  a0_f0  -0.003849989636848
a1_fperp  a1_f0  0.24445928262069
a1_fperp  a0_fperp  -0.01439080600851
a1_fperp  a1_fperp  0.71909067975466
a1_fperp  a0_gpp  -0.002105693247146
a1_fperp  a1_gplus  0.10627916592975
a1_fperp  a0_g0  -0.002952827461635
a1_fperp  a1_g0  0.10230415690374
a1_fperp  a1_gperp  0.104161426643575
a1_fperp  a0_hplus  -0.008679232449939
a1_fperp  a1_hplus  0.378587908856175
a1_fperp  a0_hperp  -0.004719027078978
a1_fperp  a1_hperp  0.19392125063463
a1_fperp  a0_htildepp  -0.001716478042339
a1_fperp  a1_htildeplus  0.085875569835574
a1_fperp  a1_htildeperp  0.080687338830377
a0_gpp  a0_fplus  0.000068961210823
a0_gpp  a1_fplus  -0.001778032301817
a0_gpp  a0_f0  0.000066246604926
a0_gpp  a1_f0  -0.002023631524483
a0_gpp  a0_fperp  0.00008603128692
a0_gpp  a1_fperp  -0.002105693247146
a0_gpp  a0_gpp  0.000073183268932
a0_gpp  a1_gplus  -0.002231787195388
a0_gpp  a0_g0  0.000077603526761
a0_gpp  a1_g0  -0.001911806141057
a0_gpp  a1_gperp  -0.002256782028349
a0_gpp  a0_hplus  0.000074050437812
a0_gpp  a1_hplus  -0.001782951276206
a0_gpp  a0_hperp  0.000053591866821
a0_gpp  a1_hperp  -0.001246360471363
a0_gpp  a0_htildepp  0.00004740616037
a0_gpp  a1_htildeplus  -0.001415555820396
a0_gpp  a1_htildeperp  -0.001410448441238
a1_gplus  a0_fplus  -0.001879752024041
a1_gplus  a1_fplus  0.095259985081662
a1_gplus  a0_f0  -0.002160274030846
a1_gplus  a1_f0  0.11433058845654
a1_gplus  a0_fperp  -0.002163552006242
a1_gplus  a1_fperp  0.10627916592975
a1_gplus  a0_gpp  -0.002231787195388
a1_gplus  a1_gplus  0.12759242109954
a1_gplus  a0_g0  -0.001949330170718
a1_gplus  a1_g0  0.103294349628785
a1_gplus  a1_gperp  0.11836641890763
a1_gplus  a0_hplus  -0.00211519673911
a1_gplus  a1_hplus  0.104095260823115
a1_gplus  a0_hperp  -0.001430338268516
a1_gplus  a1_hperp  0.06179473695051
a1_gplus  a0_htildepp  -0.001365488061747
a1_gplus  a1_htildeplus  0.062767621037795
a1_gplus  a1_htildeperp  0.064835356618871
a0_g0  a0_fplus  0.000134100837826
a0_g0  a1_fplus  -0.002303894384908
a0_g0  a0_f0  0.000077227898361
a0_g0  a1_f0  -0.001876033428649
a0_g0  a0_fperp  0.000188108722753
a0_g0  a1_fperp  -0.002952827461635
a0_g0  a0_gpp  0.000077603526761
a0_g0  a1_gplus  -0.001949330170718
a0_g0  a0_g0  0.000203134926806
a0_g0  a1_g0  -0.003232692724177
a0_g0  a1_gperp  -0.002495293081611
a0_g0  a0_hplus  0.000149258029239
a0_g0  a1_hplus  -0.001850203422132
a0_g0  a0_hperp  0.000098036826546
a0_g0  a1_hperp  -0.00163845562221
a0_g0  a0_htildepp  0.000052027259748
a0_g0  a1_htildeplus  -0.001671860001639
a0_g0  a1_htildeperp  -0.001408992872541
a1_g0  a0_fplus  -0.002388621379367
a1_g0  a1_fplus  0.088401511897712
a1_g0  a0_f0  -0.001964670449924
a1_g0  a1_f0  0.096363838003857
a1_g0  a0_fperp  -0.00308446250191
a1_g0  a1_fperp  0.10230415690374
a1_g0  a0_gpp  -0.001911806141057
a1_g0  a1_gplus  0.103294349628785
a1_g0  a0_g0  -0.003232692724177
a1_g0  a1_g0  0.1098580959773
a1_g0  a1_gperp  0.1012627847979
a1_g0  a0_hplus  -0.002728040668316
a1_g0  a1_hplus  0.090939498322221
a1_g0  a0_hperp  -0.001757198519562
a1_g0  a1_hperp  0.057981078865572
a1_g0  a0_htildepp  -0.001201821537022
a1_g0  a1_htildeplus  0.055995717191834
a1_g0  a1_htildeperp  0.054673822488325
a1_gperp  a0_fplus  -0.002269637347098
a1_gperp  a1_fplus  0.093392413762822
a1_gperp  a0_f0  -0.002155112862859
a1_gperp  a1_f0  0.107203431905175
a1_gperp  a0_fperp  -0.002702992800797
a1_gperp  a1_fperp  0.104161426643575
a1_gperp  a0_gpp  -0.002256782028349
a1_gperp  a1_gplus  0.11836641890763
a1_gperp  a0_g0  -0.002495293081611
a1_gperp  a1_g0  0.1012627847979
a1_gperp  a1_gperp  0.13054924950228
a1_gperp  a0_hplus  -0.002450606280477
a1_gperp  a1_hplus  0.095116712310965
a1_gperp  a0_hperp  -0.001682495718548
a1_gperp  a1_hperp  0.061336310686525
a1_gperp  a0_htildepp  -0.001360831287698
a1_gperp  a1_htildeplus  0.064155219757893
a1_gperp  a1_htildeperp  0.064276939917503
a0_hplus  a0_fplus  0.000227010820252
a0_hplus  a1_fplus  -0.005342624608558
a0_hplus  a0_f0  0.000120420980102
a0_hplus  a1_f0  -0.004581725268051
a0_hplus  a0_fperp  0.000360772331211
a0_hplus  a1_fperp  -0.008679232449939
a0_hplus  a0_gpp  0.000074050437812
a0_hplus  a1_gplus  -0.00211519673911
a0_hplus  a0_g0  0.000149258029239
a0_hplus  a1_g0  -0.002728040668316
a0_hplus  a1_gperp  -0.002450606280477
a0_hplus  a0_hplus  0.000920803625086
a0_hplus  a1_hplus  -0.026069312065536
a0_hplus  a0_hperp  0.000282586531549
a0_hplus  a1_hperp  -0.00730756838052
a0_hplus  a0_htildepp  0.000083723688781
a0_hplus  a1_htildeplus  -0.002961371813144
a0_hplus  a1_htildeperp  -0.002467981848589
a1_hplus  a0_fplus  -0.004380507594448
a1_hplus  a1_fplus  0.240042486678605
a1_hplus  a0_f0  -0.003493765190076
a1_hplus  a1_f0  0.261279163282095
a1_hplus  a0_fperp  -0.006404827648843
a1_hplus  a1_fperp  0.378587908856175
a1_hplus  a0_gpp  -0.001782951276206
a1_hplus  a1_gplus  0.104095260823115
a1_hplus  a0_g0  -0.001850203422132
a1_hplus  a1_g0  0.090939498322221
a1_hplus  a1_gperp  0.095116712310965
a1_hplus  a0_hplus  -0.026069312065536
a1_hplus  a1_hplus  1.527873510126
a1_hplus  a0_hperp  -0.006840704983206
a1_hplus  a1_hperp  0.407969260256445
a1_hplus  a0_htildepp  -0.001880606912732
a1_hplus  a1_htildeplus  0.1177498097903
a1_hplus  a1_htildeperp  0.12096158305164
a0_hperp  a0_fplus  0.000137899528782
a0_hperp  a1_fplus  -0.003182462942814
a0_hperp  a0_f0  0.000082536798679
a0_hperp  a1_f0  -0.002865016571775
a0_hperp  a0_fperp  0.000198637376033
a0_hperp  a1_fperp  -0.004719027078978
a0_hperp  a0_gpp  0.000053591866821
a0_hperp  a1_gplus  -0.001430338268516
a0_hperp  a0_g0  0.000098036826546
a0_hperp  a1_g0  -0.001757198519562
a0_hperp  a1_gperp  -0.001682495718548
a0_hperp  a0_hplus  0.000282586531549
a0_hperp  a1_hplus  -0.006840704983206
a0_hperp  a0_hperp  0.000188525295569
a0_hperp  a1_hperp  -0.004808967727618
a0_hperp  a0_htildepp  0.000061743796899
a0_hperp  a1_htildeplus  -0.002131390822301
a0_hperp  a1_htildeperp  -0.00183348564583
a1_hperp  a0_fplus  -0.00287856357262
a1_hperp  a1_fplus  0.135307548100715
a1_hperp  a0_f0  -0.002201956483404
a1_hperp  a1_f0  0.14582559869482
a1_hperp  a0_fperp  -0.003961085818292
a1_hperp  a1_fperp  0.19392125063463
a1_hperp  a0_gpp  -0.001246360471363
a1_hperp  a1_gplus  0.06179473695051
a1_hperp  a0_g0  -0.00163845562221
a1_hperp  a1_g0  0.057981078865572
a1_hperp  a1_gperp  0.061336310686525
a1_hperp  a0_hplus  -0.00730756838052
a1_hperp  a1_hplus  0.407969260256445
a1_hperp  a0_hperp  -0.004808967727618
a1_hperp  a1_hperp  0.2615546253578
a1_hperp  a0_htildepp  -0.001379988566993
a1_hperp  a1_htildeplus  0.080097210265647
a1_hperp  a1_htildeperp  0.079360881177884
a0_htildepp  a0_fplus  0.000055875331164
a0_htildepp  a1_fplus  -0.001414915736213
a0_htildepp  a0_f0  0.000055771628133
a0_htildepp  a1_f0  -0.001641711787339
a0_htildepp  a0_fperp  0.000071094877815
a0_htildepp  a1_fperp  -0.001716478042339
a0_htildepp  a0_gpp  0.00004740616037
a0_htildepp  a1_gplus  -0.001365488061747
a0_htildepp  a0_g0  0.000052027259748
a0_htildepp  a1_g0  -0.001201821537022
a0_htildepp  a1_gperp  -0.001360831287698
a0_htildepp  a0_hplus  0.000083723688781
a0_htildepp  a1_hplus  -0.001880606912732
a0_htildepp  a0_hperp  0.000061743796899
a0_htildepp  a1_hperp  -0.001379988566993
a0_htildepp  a0_htildepp  0.000077761603573
a0_htildepp  a1_htildeplus  -0.002435558250079
a0_htildepp  a1_htildeperp  -0.002407943832876
a1_htildeplus  a0_fplus  -0.00194254377266
a1_htildeplus  a1_fplus  0.075064942428478
a1_htildeplus  a0_f0  -0.001770270082568
a1_htildeplus  a1_f0  0.085222601434368
a1_htildeplus  a0_fperp  -0.002320773539179
a1_htildeplus  a1_fperp  0.085875569835574
a1_htildeplus  a0_gpp  -0.001415555820396
a1_htildeplus  a1_gplus  0.062767621037795
a1_htildeplus  a0_g0  -0.001671860001639
a1_htildeplus  a1_g0  0.055995717191834
a1_htildeplus  a1_gperp  0.064155219757893
a1_htildeplus  a0_hplus  -0.002961371813144
a1_htildeplus  a1_hplus  0.1177498097903
a1_htildeplus  a0_hperp  -0.002131390822301
a1_htildeplus  a1_hperp  0.080097210265647
a1_htildeplus  a0_htildepp  -0.002435558250079
a1_htildeplus  a1_htildeplus  0.1506859604613
a1_htildeplus  a1_htildeperp  0.12078742609273
a1_htildeperp  a0_fplus  -0.001617830463989
a1_htildeperp  a1_fplus  0.072273270739737
a1_htildeperp  a0_f0  -0.001764078338257
a1_htildeperp  a1_f0  0.086388395224854
a1_htildeperp  a0_fperp  -0.001867538415784
a1_htildeperp  a1_fperp  0.080687338830377
a1_htildeperp  a0_gpp  -0.001410448441238
a1_htildeperp  a1_gplus  0.064835356618871
a1_htildeperp  a0_g0  -0.001408992872541
a1_htildeperp  a1_g0  0.054673822488325
a1_htildeperp  a1_gperp  0.064276939917503
a1_htildeperp  a0_hplus  -0.002467981848589
a1_htildeperp  a1_hplus  0.12096158305164
a1_htildeperp  a0_hperp  -0.00183348564583
a1_htildeperp  a1_hperp  0.079360881177884
a1_htildeperp  a0_htildepp  -0.002407943832876
a1_htildeperp  a1_htildeplus  0.12078742609273
a1_htildeperp  a1_htildeperp  0.12848261340553


==> anc/LambdabLambdac_results.dat <==
a0_fplus  0.81458549275845
a1_fplus  -4.8987680713973
a0_f0  0.74392566003686
a1_f0  -4.6476511382467
a0_fperp  1.077996185173
a1_fperp  -6.4170836206134
a0_gpp  0.6846557018386
a1_gplus  -4.4311552783827
a0_g0  0.73960499809758
a1_g0  -4.3664554520299
a1_gperp  -4.4633624514401
a0_hplus  0.97518189850197
a1_hplus  -5.4999842229709
a0_hperp  0.70539533108116
a1_hperp  -4.3577976693726
a0_htildepp  0.67275080357035
a1_htildeplus  -4.4321757873186
a1_htildeperp  -4.4927847697461

